Spectroscopic comparative study of the red giant binary system gamma Leonis A and B

Gamma~Leo is a long-period visual binary system consisting of K0III (A) and G7III (B) giants, in which particular interest is attracted by the brighter A since the discovery of a planet around it. While detailed spectroscopic comparative study of both components would be worthwhile (e.g., for probing any impact of planet formation on chemical abundances), such a research seems to have been barely attempted as most available studies tend to be biased toward A. Given this situation, the physical properties of A and B along with their differences were investigated based on high-dispersion spectra in order to establish their stellar parameters, evolutionary status, and surface chemical compositions. The following results were obtained. (1) The masses were derived as ~1.7Msun and ~1.6Msun for A and B, respectively, both of which are likely to be in the stage of red clump giants after He-ignition. The mass of the planet around A has also been revised as m*sin(i) = 10.7M_Jupiter (increased by ~20%). (2) These are normal giants of subsolar metallicity ([Fe/H]~-0.4) belonging to the thin-disk population. (3) A as well as B show moderate C deficiency and N enrichment, which are in compatible with the prediction from the standard stellar evolution theory. (4) The chemical abundances of 26 elements are practically the same within <~0.1dex for both components, which implies that the surface chemistry is not appreciably affected by the existence of a planet in A.

==> anc/ewanalys_A.dat <==
< 2  2 13.00> .....................................................................................
 13.00 6698.673  3.143 -1.647   51.3  1.44  6.059   21.1  1.00  6.246   -0.19  
 13.00 7835.309  4.021 -0.649   54.6  1.44  6.167   41.7  1.00  6.398   -0.23  
 
                                                              average = -0.21  (sig=0.03  eps=0.02)
<34 33 14.00> .....................................................................................
 14.00 5398.845  5.613 -3.040    5.3  1.44  7.810    3.2  1.00  7.949   -0.14  
 14.00 5488.983  5.613 -0.530   22.8  1.44  6.050   16.6  1.00  6.205   -0.16  
 14.00 5517.533  5.082 -2.384   21.5  1.44  7.254   13.3  1.00  7.477   -0.22  
 14.00 5684.484  4.954 -1.650   66.8  1.44  7.274   59.9  1.00  7.587   -0.31  
 14.00 5753.623  5.616 -0.830   55.8  1.44  7.045   43.9  1.00  7.073   -0.03  
 14.00 5873.764  4.930 -2.610   11.5  1.44  6.965    7.0  1.00  7.241   -0.28  
 14.00 5948.541  5.082 -1.230   93.2  1.44  7.470   91.6  1.00  7.710   -0.24  
 14.00 6125.021  5.613 -0.930   35.6  1.44  6.756   34.7  1.00  7.021   -0.26  
 14.00 6142.483  5.619 -0.920   31.9  1.44  6.672   33.4  1.00  6.992   -0.32  
 14.00 6155.693  5.619 -1.690    7.7  1.44  6.647    6.5  1.00  6.912   -0.26  
 14.00 6243.815  5.616 -0.770   35.6  1.44  6.599   44.8  1.00  7.039   -0.44  
 14.00 6244.466  5.616 -0.690   44.1  1.44  6.691   49.2  1.00  7.029   -0.34  
 14.00 6308.825  5.862 -2.950    6.7  1.44  8.118    6.4  1.00  8.379   -0.26  
 14.00 6310.280  5.964 -1.820   11.8  1.44  7.384   14.6  1.00  7.725   -0.34  
 14.00 6616.124  5.954 -2.850    2.6  1.44  7.684    1.2  1.00  7.601    0.08  
 14.00 6721.848  5.862 -1.490   44.7  1.44  7.785   47.5  1.00  7.916   -0.13  
 14.00 6741.628  5.984 -1.750   19.4  1.44  7.611   14.8  1.00  7.674   -0.06  
 14.00 6795.788  5.964 -1.980    6.6  1.44  7.257    7.6  1.00  7.567   -0.31  
 14.00 6800.596  5.964 -1.640   18.9  1.44  7.462   12.2  1.00  7.452    0.01  
 14.00 6843.156  6.206 -2.940    4.9  1.44  8.351    4.5  1.00  8.518   -0.17  
 14.00 6848.580  5.862 -2.080   21.2  1.44  7.852   17.2  1.00  7.974   -0.12  
 14.00 7003.569  5.964 -0.970   47.7  1.44  7.444   61.5  1.00  7.657   -0.21  
 14.00 7017.653  5.871 -1.000   45.9  1.44  7.336   38.8  1.00  7.370   -0.03  
 14.00 7034.901  5.871 -0.880   50.5  1.44  7.301   69.1  1.00  7.692   -0.39  
 14.00 7055.930  6.181 -1.220   25.3  1.44  7.468   21.7  1.00  7.495   -0.03  
 14.00 7343.226  6.098 -2.220    9.3  1.44  7.813   11.3  1.00  8.098   -0.28  
 14.00 7375.246  6.191 -1.190   28.5  1.44  7.526   36.8  1.00  7.763   -0.24  
 14.00 7491.079  5.964 -2.200    3.0  1.44  7.103    3.7  1.00  7.437   -0.33  
 14.00 7688.396  6.191 -1.450   15.8  1.44  7.422   14.2  1.00  7.511   -0.09  
 14.00 7741.590  6.206 -2.250    2.7  1.44  7.377    3.4  1.00  7.660   -0.28  
 14.00 7760.628  6.206 -1.560   13.7  1.44  7.470   15.3  1.00  7.668   -0.20  
 14.00 7798.837  6.181 -2.070    3.9  1.44  7.334    4.1  1.00  7.540   -0.21  
 14.00 7821.754  6.083 -1.410   10.6  1.44  7.041    3.6  1.00  6.732    0.31 x
 14.00 7925.852  6.223 -1.690   11.3  1.44  7.513   18.8  1.00  7.912   -0.40  
 
                                                              average = -0.21  (sig=0.13  eps=0.02)
< 1  1 19.00> .....................................................................................
 19.00 6938.763  1.617 -1.110   16.4  1.44  4.969    4.6  1.00  5.072   -0.10  
 
                                                              average = -0.10  (sig=0.00  eps=0.00)
< 7  7 20.00> .....................................................................................
 20.00 5260.387  2.521 -1.900   68.7  1.44  6.123   32.1  1.00  6.507   -0.38  
 20.00 5512.980  2.932 -0.290  114.2  1.44  5.831   87.0  1.00  6.161   -0.33  
 20.00 5867.562  2.932 -0.801   55.2  1.44  5.256   25.4  1.00  5.606   -0.35  
 20.00 6161.297  2.523 -1.020  107.7  1.44  5.870   60.3  1.00  6.103   -0.23  
 20.00 6166.439  2.521 -0.900  112.8  1.44  5.843   69.5  1.00  6.146   -0.30  
 20.00 6455.598  2.523 -1.350  105.6  1.44  6.128   56.0  1.00  6.374   -0.25  
 20.00 6499.650  2.523 -0.590  133.4  1.44  5.868   85.1  1.00  6.171   -0.30  
 
                                                              average = -0.31  (sig=0.05  eps=0.02)
< 7  7 21.01> .....................................................................................
 21.01 5318.349  1.357 -2.040   43.4  1.44  2.993   14.0  1.00  3.475   -0.48  
 21.01 5526.790  1.768  0.130  119.9  1.44  2.796   75.6  1.00  3.096   -0.30  
 21.01 5552.224  1.455 -2.270   22.8  1.44  2.897    5.1  1.00  3.294   -0.40  
 21.01 5667.149  1.500 -1.240   76.7  1.44  2.968   32.4  1.00  3.297   -0.33  
 21.01 5669.042  1.500 -1.120   86.6  1.44  3.038   35.3  1.00  3.240   -0.20  
 21.01 5684.202  1.507 -1.050   86.4  1.44  2.972   37.1  1.00  3.215   -0.24  
 21.01 6245.637  1.507 -0.980   83.9  1.44  2.792   35.3  1.00  3.074   -0.28  
 
                                                              average = -0.32  (sig=0.09  eps=0.04)
<36 35 22.00> .....................................................................................
 22.00 5064.081  2.695 -0.270   25.1  1.44  4.402    7.1  1.00  4.937   -0.54  
 22.00 5113.448  1.443 -0.783  105.4  1.44  4.844   26.7  1.00  4.940   -0.10  
 22.00 5219.700  0.021 -2.292  135.1  1.44  5.020   28.6  1.00  5.070   -0.05  
 22.00 5260.001  2.738 -0.180   32.2  1.44  4.503    6.3  1.00  4.821   -0.32  
 22.00 5295.780  1.067 -1.633   82.7  1.44  4.655   13.0  1.00  4.999   -0.34  
 22.00 5338.304  0.826 -1.870   48.6  1.44  3.972   14.3  1.00  5.043   -1.07 x
 22.00 5384.631  0.826 -2.910   36.1  1.44  4.795    1.7  1.00  5.082   -0.29  
 22.00 5426.237  0.021 -3.006   97.5  1.44  4.802    7.4  1.00  5.043   -0.24  
 22.00 5449.152  1.443 -3.222   48.7  1.44  6.137    3.0  1.00  6.253   -0.12  
 22.00 5453.643  1.443 -1.610   58.3  1.44  4.683    5.5  1.00  4.918   -0.23  
 22.00 5471.197  1.443 -1.400   66.5  1.44  4.607    8.3  1.00  4.901   -0.29  
 22.00 5490.150  1.460 -0.933   91.0  1.44  4.600   21.7  1.00  4.952   -0.35  
 22.00 5503.897  2.578  0.020   53.2  1.44  4.454   13.8  1.00  4.841   -0.39  
 22.00 5648.567  2.495 -0.260   53.1  1.44  4.612   10.2  1.00  4.877   -0.26  
 22.00 5716.457  2.297 -0.700   39.7  1.44  4.560    6.8  1.00  4.926   -0.37  
 22.00 5739.464  2.249 -0.600   45.7  1.44  4.500    8.4  1.00  4.880   -0.38  
 22.00 5866.452  1.067 -0.840  147.3  1.44  4.974   48.6  1.00  5.027   -0.05  
 22.00 5880.273  1.053 -2.045   69.2  1.44  4.718    6.8  1.00  5.040   -0.32  
 22.00 5903.317  1.067 -2.145   62.1  1.44  4.723    5.3  1.00  5.037   -0.31  
 22.00 5922.110  1.046 -1.466  104.8  1.44  4.733   20.5  1.00  5.013   -0.28  
 22.00 5937.811  1.067 -1.890   72.6  1.44  4.628    8.1  1.00  4.979   -0.35  
 22.00 5965.828  1.879 -0.409  100.4  1.44  4.760   27.3  1.00  4.953   -0.19  
 22.00 5978.543  1.873 -0.496   87.5  1.44  4.591   23.0  1.00  4.926   -0.34  
 22.00 6031.677  0.048 -4.166   28.5  1.44  4.779    0.9  1.00  5.240   -0.46  
 22.00 6092.798  1.887 -1.379   38.6  1.44  4.655    4.8  1.00  5.022   -0.37  
 22.00 6098.694  3.062 -0.010   26.0  1.44  4.561    5.8  1.00  4.882   -0.32  
 22.00 6220.500  2.677 -0.140   39.0  1.44  4.445    8.7  1.00  4.826   -0.38  
 22.00 6258.104  1.443 -0.355  129.0  1.44  4.521   51.3  1.00  4.941   -0.42  
 22.00 6303.757  1.443 -1.566   69.6  1.44  4.723    8.4  1.00  5.022   -0.30  
 22.00 6312.238  1.460 -1.552   70.5  1.44  4.745    8.1  1.00  5.007   -0.26  
 22.00 6419.098  2.175 -1.497   20.0  1.44  4.740    1.9  1.00  4.984   -0.24  
 22.00 6716.707  2.487 -1.393   17.2  1.44  4.944    2.0  1.00  5.191   -0.25  
 22.00 6746.313  1.887 -4.022   10.0  1.44  6.522    0.8  1.00  6.827   -0.31  
 22.00 7248.190  2.236 -2.007   12.4  1.44  5.037    3.3  1.00  5.761   -0.72  
 22.00 7352.164  2.487 -0.904   17.5  1.44  4.427    2.9  1.00  4.839   -0.41  
 22.00 7357.726  1.443 -1.122  105.4  1.44  4.717   23.6  1.00  5.058   -0.34  
 
                                                              average = -0.31  (sig=0.13  eps=0.02)
< 9  8 23.00> .....................................................................................
 23.00 5604.931  1.043 -1.280   52.6  1.44  3.704    3.6  1.00  3.981   -0.28  
 23.00 5657.435  1.064 -1.020   67.5  1.44  3.709    6.5  1.00  4.011   -0.30  
 23.00 5668.361  1.081 -1.030   67.0  1.44  3.733    6.6  1.00  4.044   -0.31  
 23.00 5670.853  1.081 -0.420  118.3  1.44  4.108   19.7  1.00  3.990    0.12 x
 23.00 6224.529  0.287 -2.010   91.4  1.44  3.926    6.4  1.00  4.182   -0.26  
 23.00 6266.307  0.275 -2.290   59.7  1.44  3.700    3.3  1.00  4.142   -0.44  
 23.00 6326.840  1.868 -0.810   26.8  1.44  3.812    2.3  1.00  4.079   -0.27  
 23.00 6531.415  1.218 -0.840   69.5  1.44  3.673    6.9  1.00  3.958   -0.28  
 23.00 7338.942  2.138 -0.680   20.0  1.44  3.811    2.6  1.00  4.216   -0.41  
 
                                                              average = -0.32  (sig=0.07  eps=0.02)
<19 18 24.00> .....................................................................................
 24.00 5238.964  2.709 -1.305   51.5  1.44  5.150   16.5  1.00  5.634   -0.48  
 24.00 5247.566  0.961 -1.640  153.5  1.44  5.294   84.2  1.00  5.829   -0.54  
 24.00 5272.007  3.449 -0.422   50.8  1.44  5.198   23.2  1.00  5.658   -0.46  
 24.00 5293.396  3.375 -1.360   29.2  1.44  5.631    4.7  1.00  5.706   -0.08  
 24.00 5296.691  0.983 -1.400  172.9  1.44  5.409   92.4  1.00  5.781   -0.37  
 24.00 5300.744  0.983 -2.120  134.2  1.44  5.361   58.1  1.00  5.721   -0.36  
 24.00 5312.871  3.449 -0.562   37.4  1.44  5.088   19.9  1.00  5.703   -0.62  
 24.00 5344.789  3.449 -1.060   21.7  1.44  5.244    8.7  1.00  5.764   -0.52  
 24.00 5348.312  1.004 -1.290  178.4  1.44  5.384   99.1  1.00  5.818   -0.43  
 24.00 5729.178  3.845 -1.058    9.0  1.44  5.265    2.6  1.00  5.561   -0.30  
 24.00 5787.965  3.322 -0.083   80.0  1.44  5.197   45.5  1.00  5.650   -0.45  
 24.00 5844.593  3.013 -1.760   23.0  1.44  5.396    4.7  1.00  5.732   -0.34  
 24.00 6047.672  3.850 -1.811    3.2  1.44  5.532    2.0  1.00  6.189   -0.66  
 24.00 6630.005  1.030 -3.560   70.8  1.44  5.354    7.0  1.00  5.727   -0.37  
 24.00 6636.317  4.144 -1.715   11.3  1.44  6.365    2.4  1.00  6.422   -0.06 x
 24.00 6661.078  4.193 -0.190   20.3  1.44  5.205   12.2  1.00  5.710   -0.50  
 24.00 6669.255  4.175 -0.560   14.2  1.44  5.362    6.0  1.00  5.716   -0.35  
 24.00 7355.935  2.889 -0.285  113.6  1.44  5.249   65.1  1.00  5.708   -0.46  
 24.00 7400.226  2.899 -0.111  135.2  1.44  5.441   81.5  1.00  5.834   -0.39  
 
                                                              average = -0.43  (sig=0.13  eps=0.03)
< 3  3 25.00> .....................................................................................
 25.00 6265.612  4.233 -1.317   10.8  1.44  5.356    4.3  1.00  5.761   -0.41  
 25.00 6391.200  4.268 -1.546    7.1  1.44  5.422    2.3  1.00  5.733   -0.31  
 25.00 6440.971  3.771 -1.420   15.9  1.44  5.069    6.4  1.00  5.599   -0.53  
 
                                                              average = -0.42  (sig=0.11  eps=0.06)
< 8  8 27.00> .....................................................................................
 27.00 5280.629  3.629 -0.030   53.0  1.44  4.616   19.7  1.00  4.918   -0.30  
 27.00 5301.039  1.710 -2.000   93.3  1.44  4.940   20.1  1.00  5.022   -0.08  
 27.00 5342.695  4.021  0.690   59.1  1.44  4.502   31.8  1.00  4.883   -0.38  
 27.00 5349.084  4.149 -0.786    7.8  1.44  4.821    4.3  1.00  5.401   -0.58  
 27.00 5359.192  4.149  0.340   22.1  1.44  4.234   10.1  1.00  4.682   -0.45  
 27.00 5381.768  4.240 -0.032   18.8  1.44  4.624    6.6  1.00  4.931   -0.31  
 27.00 5454.572  4.072 -0.238   27.7  1.44  4.850   13.4  1.00  5.327   -0.48  
 27.00 6477.853  3.774 -0.714   16.0  1.44  4.601    4.2  1.00  4.902   -0.30  
 
                                                              average = -0.36  (sig=0.15  eps=0.05)
<42 41 28.00> .....................................................................................
 28.00 5115.389  3.834 -0.110   83.1  1.44  5.549   80.0  1.00  6.440   -0.89 x
 28.00 5157.976  3.606 -1.590   41.7  1.44  5.847   19.9  1.00  6.290   -0.44  
 28.00 5259.466  3.740 -1.502   38.8  1.44  5.862    8.9  1.00  5.895   -0.03  
 28.00 5347.705  3.796 -2.040   11.2  1.44  5.724    5.2  1.00  6.225   -0.50  
 28.00 5435.855  1.986 -2.590  110.3  1.44  6.167   51.7  1.00  6.436   -0.27  
 28.00 5468.100  3.847 -1.610   25.7  1.44  5.806   13.0  1.00  6.287   -0.48  
 28.00 5475.425  3.833 -2.100   12.1  1.44  5.862    5.3  1.00  6.323   -0.46  
 28.00 5494.876  4.105 -1.160   35.4  1.44  5.887   19.9  1.00  6.319   -0.43  
 28.00 5578.711  1.676 -2.640  125.0  1.44  6.138   55.4  1.00  6.250   -0.11  
 28.00 5587.853  1.935 -2.140  114.1  1.44  5.710   55.6  1.00  6.009   -0.30  
 28.00 5589.357  3.898 -1.140   46.9  1.44  5.842   27.4  1.00  6.302   -0.46  
 28.00 5625.312  4.089 -0.700   56.2  1.44  5.820   38.4  1.00  6.298   -0.48  
 28.00 5682.198  4.105 -0.470   65.7  1.44  5.801   51.7  1.00  6.383   -0.58  
 28.00 5760.828  4.105 -0.800   49.1  1.44  5.793   34.0  1.00  6.305   -0.51  
 28.00 5805.213  4.167 -0.640   57.0  1.44  5.865   43.1  1.00  6.408   -0.54  
 28.00 5846.986  1.676 -3.210   90.3  1.44  5.886   23.7  1.00  6.087   -0.20  
 28.00 5906.494  4.167 -1.875   10.3  1.44  5.947    5.6  1.00  6.422   -0.47  
 28.00 6039.296  4.236 -2.030    2.7  1.44  5.558    2.4  1.00  6.250   -0.69  
 28.00 6108.107  1.676 -2.450  134.6  1.44  6.000   64.2  1.00  6.201   -0.20  
 28.00 6111.066  4.088 -0.870   52.1  1.44  5.888   35.9  1.00  6.363   -0.47  
 28.00 6130.130  4.266 -0.960   31.3  1.44  5.775   22.4  1.00  6.317   -0.54  
 28.00 6175.360  4.089 -0.530   66.8  1.44  5.831   48.4  1.00  6.310   -0.48  
 28.00 6176.807  4.088 -0.530   84.6  1.44  6.201   67.9  1.00  6.750   -0.55  
 28.00 6177.543  4.236 -2.141    4.4  1.44  5.885    2.6  1.00  6.390   -0.50  
 28.00 6186.709  4.105 -0.960   49.3  1.44  5.941   31.1  1.00  6.376   -0.44  
 28.00 6223.981  4.105 -0.990   40.2  1.44  5.790   27.7  1.00  6.326   -0.54  
 28.00 6230.090  4.105 -1.260   36.7  1.44  5.988   19.3  1.00  6.369   -0.38  
 28.00 6378.247  4.153 -0.890   53.1  1.44  5.995   31.7  1.00  6.359   -0.36  
 28.00 6414.581  4.153 -1.220   30.8  1.44  5.875   16.6  1.00  6.278   -0.40  
 28.00 6598.593  4.236 -0.980   35.1  1.44  5.825   26.3  1.00  6.388   -0.56  
 28.00 6635.118  4.419 -0.820   39.0  1.44  5.972   24.9  1.00  6.368   -0.40  
 28.00 6661.319  4.236 -1.570   11.3  1.44  5.749    7.4  1.00  6.281   -0.53  
 28.00 6767.768  1.826 -2.170  151.6  1.44  6.014   79.1  1.00  6.300   -0.29  
 28.00 6772.313  3.658 -0.980   77.9  1.44  5.907   51.6  1.00  6.361   -0.45  
 28.00 7030.006  3.542 -1.730   49.2  1.44  5.958   21.1  1.00  6.302   -0.34  
 28.00 7034.377  3.543 -2.010   27.9  1.44  5.820   10.8  1.00  6.223   -0.40  
 28.00 7110.892  1.935 -2.980  116.6  1.44  6.329   37.5  1.00  6.349   -0.02  
 28.00 7385.236  2.740 -1.970   93.7  1.44  5.943   44.7  1.00  6.272   -0.33  
 28.00 7525.111  3.635 -0.546  104.4  1.44  5.871   69.9  1.00  6.183   -0.31  
 28.00 7715.583  3.699 -2.228   84.3  1.44  7.259   53.9  1.00  7.621   -0.36  
 28.00 7826.766  3.699 -0.836   32.3  1.44  4.898   12.5  1.00  5.233   -0.34  
 28.00 7953.020  4.538 -2.067    4.4  1.44  6.115    2.8  1.00  6.560   -0.44  
 
                                                              average = -0.41  (sig=0.14  eps=0.02)
< 1  1 29.00> .....................................................................................
 29.00 5218.197  3.817  0.476   80.4  1.44  3.761   52.7  1.00  4.067   -0.31  
 
                                                              average = -0.31  (sig=0.00  eps=0.00)
< 1  1 38.00> .....................................................................................
 38.00 7070.070  1.847 -0.180   11.0  1.44  2.746    1.6  1.00  2.946   -0.20  
 
                                                              average = -0.20  (sig=0.00  eps=0.00)
< 3  3 39.01> .....................................................................................
 39.01 5289.815  1.033 -1.850   21.7  1.44  1.782    4.4  1.00  2.266   -0.48  
 39.01 5402.774  1.839 -0.510   43.5  1.44  1.936   12.2  1.00  2.194   -0.26  
 39.01 6795.414  1.738 -1.190   18.7  1.44  1.852    5.4  1.00  2.307   -0.46  
 
                                                              average = -0.40  (sig=0.12  eps=0.07)
< 1  1 40.00> .....................................................................................
 40.00 7102.954  0.651 -0.840   22.4  1.44  1.940    0.7  1.00  2.260   -0.32  
 
                                                              average = -0.32  (sig=0.00  eps=0.00)
< 1  1 57.01> .....................................................................................
 57.01 6390.477  0.321 -1.450   41.6  1.44  1.133    3.1  1.00  1.219   -0.09  
 
                                                              average = -0.09  (sig=0.00  eps=0.00)
< 4  4 58.01> .....................................................................................
 58.01 5252.662  1.155 -0.866   10.6  1.44  1.572    1.1  1.00  1.860   -0.29  
 58.01 5274.229  1.044 -0.323   46.3  1.44  1.833    7.9  1.00  2.116   -0.28  
 58.01 5330.556  0.869 -0.760   30.7  1.44  1.712    3.4  1.00  1.980   -0.27  
 58.01 6043.373  1.206 -0.772   16.2  1.44  1.726    1.6  1.00  1.942   -0.22  
 
                                                              average = -0.26  (sig=0.03  eps=0.02)
< 2  2 59.01> .....................................................................................
 59.01 5259.728  0.633  0.080   32.6  1.44  0.316    3.1  1.00  0.526   -0.21  
 59.01 5352.398  0.483 -0.653   12.3  1.44  0.284    1.3  1.00  0.716   -0.43  
 
                                                              average = -0.32  (sig=0.16  eps=0.11)
< 5  5 60.01> .....................................................................................
 60.01 5306.460  0.859 -0.730   15.1  1.44  0.983    1.2  1.00  1.203   -0.22  
 60.01 5311.453  0.986 -0.420   37.8  1.44  1.412    2.7  1.00  1.380    0.03  
 60.01 5319.815  0.550 -0.210   79.1  1.44  1.536   10.6  1.00  1.396    0.14  
 60.01 5356.967  1.264 -0.250   23.7  1.44  1.262    2.8  1.00  1.494   -0.23  
 60.01 5416.374  0.859 -0.930   16.6  1.44  1.228    0.9  1.00  1.269   -0.04  
 
                                                              average = -0.06  (sig=0.16  eps=0.07)


==> anc/ewanalys_B.dat <==
< 2  2 13.00> .....................................................................................
 13.00 6698.673  3.143 -1.647   29.0  1.39  6.026   21.1  1.00  6.246   -0.22  
 13.00 7835.309  4.021 -0.649   41.0  1.39  6.180   41.7  1.00  6.398   -0.22  
 
                                                              average = -0.22  (sig=0.00  eps=0.00)
<34 32 14.00> .....................................................................................
 14.00 5398.845  5.613 -3.040    2.7  1.39  7.563    3.2  1.00  7.949   -0.39  
 14.00 5488.983  5.613 -0.530   22.9  1.39  6.088   16.6  1.00  6.205   -0.12  
 14.00 5517.533  5.082 -2.384   19.3  1.39  7.279   13.3  1.00  7.477   -0.20  
 14.00 5684.484  4.954 -1.650   63.8  1.39  7.271   59.9  1.00  7.587   -0.32  
 14.00 5753.623  5.616 -0.830   45.7  1.39  6.853   43.9  1.00  7.073   -0.22  
 14.00 5873.764  4.930 -2.610   10.4  1.39  7.012    7.0  1.00  7.241   -0.23  
 14.00 5948.541  5.082 -1.230   90.4  1.39  7.435   91.6  1.00  7.710   -0.28  
 14.00 6125.021  5.613 -0.930   32.1  1.39  6.686   34.7  1.00  7.021   -0.34  
 14.00 6142.483  5.619 -0.920   32.5  1.39  6.691   33.4  1.00  6.992   -0.30  
 14.00 6155.693  5.619 -1.690    7.4  1.39  6.663    6.5  1.00  6.912   -0.25  
 14.00 6243.815  5.616 -0.770   40.7  1.39  6.695   44.8  1.00  7.039   -0.34  
 14.00 6244.466  5.616 -0.690   43.7  1.39  6.670   49.2  1.00  7.029   -0.36  
 14.00 6308.825  5.862 -2.950    7.7  1.39  8.197    6.4  1.00  8.379   -0.18  
 14.00 6310.280  5.964 -1.820   12.8  1.39  7.423   14.6  1.00  7.725   -0.30  
 14.00 6616.124  5.954 -2.850    2.7  1.39  7.706    1.2  1.00  7.601    0.10 x
 14.00 6721.848  5.862 -1.490   43.2  1.39  7.699   47.5  1.00  7.916   -0.22  
 14.00 6741.628  5.984 -1.750   15.1  1.39  7.452   14.8  1.00  7.674   -0.22  
 14.00 6795.788  5.964 -1.980    6.9  1.39  7.273    7.6  1.00  7.567   -0.29  
 14.00 6800.596  5.964 -1.640   14.3  1.39  7.291   12.2  1.00  7.452   -0.16  
 14.00 6843.156  6.206 -2.940    3.0  1.39  8.105    4.5  1.00  8.518   -0.41  
 14.00 6848.580  5.862 -2.080   19.5  1.39  7.787   17.2  1.00  7.974   -0.19  
 14.00 7003.569  5.964 -0.970   49.8  1.39  7.397   61.5  1.00  7.657   -0.26  
 14.00 7017.653  5.871 -1.000   48.3  1.39  7.317   38.8  1.00  7.370   -0.05  
 14.00 7034.901  5.871 -0.880   55.0  1.39  7.309   69.1  1.00  7.692   -0.38  
 14.00 7055.930  6.181 -1.220   25.8  1.39  7.418   21.7  1.00  7.495   -0.08  
 14.00 7343.226  6.098 -2.220    8.7  1.39  7.751   11.3  1.00  8.098   -0.35  
 14.00 7375.246  6.191 -1.190   30.0  1.39  7.486   36.8  1.00  7.763   -0.28  
 14.00 7491.079  5.964 -2.200    2.6  1.39  7.027    3.7  1.00  7.437   -0.41  
 14.00 7688.396  6.191 -1.450   19.3  1.39  7.476   14.2  1.00  7.511   -0.04  
 14.00 7741.590  6.206 -2.250    5.1  1.39  7.631    3.4  1.00  7.660   -0.03  
 14.00 7760.628  6.206 -1.560   16.1  1.39  7.502   15.3  1.00  7.668   -0.17  
 14.00 7798.837  6.181 -2.070    4.6  1.39  7.375    4.1  1.00  7.540   -0.17  
 14.00 7821.754  6.083 -1.410    7.6  1.39  6.843    3.6  1.00  6.732    0.11 x
 14.00 7925.852  6.223 -1.690   14.3  1.39  7.581   18.8  1.00  7.912   -0.33  
 
                                                              average = -0.25  (sig=0.11  eps=0.02)
< 1  1 19.00> .....................................................................................
 19.00 6938.763  1.617 -1.110    8.9  1.39  4.999    4.6  1.00  5.072   -0.07  
 
                                                              average = -0.07  (sig=0.00  eps=0.00)
< 7  6 20.00> .....................................................................................
 20.00 5260.387  2.521 -1.900   43.9  1.39  6.166   32.1  1.00  6.507   -0.34  
 20.00 5512.980  2.932 -0.290   92.4  1.39  5.890   87.0  1.00  6.161   -0.27  
 20.00 5867.562  2.932 -0.801   33.2  1.39  5.286   25.4  1.00  5.606   -0.32  
 20.00 6161.297  2.523 -1.020   81.1  1.39  5.909   60.3  1.00  6.103   -0.19 x
 20.00 6166.439  2.521 -0.900   85.1  1.39  5.863   69.5  1.00  6.146   -0.28  
 20.00 6455.598  2.523 -1.350   73.4  1.39  6.078   56.0  1.00  6.374   -0.30  
 20.00 6499.650  2.523 -0.590  102.9  1.39  5.883   85.1  1.00  6.171   -0.29  
 
                                                              average = -0.30  (sig=0.03  eps=0.01)
< 8  8 21.01> .....................................................................................
 21.01 5239.813  1.455 -0.770   93.5  1.39  3.103   52.8  1.00  3.240   -0.14  
 21.01 5318.349  1.357 -2.040   33.3  1.39  3.041   14.0  1.00  3.475   -0.43  
 21.01 5526.790  1.768  0.130  110.8  1.39  2.857   75.6  1.00  3.096   -0.24  
 21.01 5552.224  1.455 -2.270   16.9  1.39  2.962    5.1  1.00  3.294   -0.33  
 21.01 5667.149  1.500 -1.240   63.9  1.39  2.968   32.4  1.00  3.297   -0.33  
 21.01 5669.042  1.500 -1.120   76.9  1.39  3.101   35.3  1.00  3.240   -0.14  
 21.01 5684.202  1.507 -1.050   74.6  1.39  2.992   37.1  1.00  3.215   -0.22  
 21.01 6245.637  1.507 -0.980   71.6  1.39  2.811   35.3  1.00  3.074   -0.26  
 
                                                              average = -0.26  (sig=0.10  eps=0.04)
<35 34 22.00> .....................................................................................
 22.00 5064.081  2.695 -0.270    9.5  1.39  4.434    7.1  1.00  4.937   -0.50  
 22.00 5113.448  1.443 -0.783   57.7  1.39  4.660   26.7  1.00  4.940   -0.28  
 22.00 5219.700  0.021 -2.292   76.6  1.39  4.829   28.6  1.00  5.070   -0.24  
 22.00 5247.291  2.103 -0.727   14.2  1.39  4.409    8.8  1.00  4.915   -0.51  
 22.00 5260.001  2.738 -0.180   11.8  1.39  4.486    6.3  1.00  4.821   -0.34  
 22.00 5295.780  1.067 -1.633   30.9  1.39  4.553   13.0  1.00  4.999   -0.45  
 22.00 5338.304  0.826 -1.870   24.2  1.39  4.358   14.3  1.00  5.043   -0.69 x
 22.00 5384.631  0.826 -2.910   11.1  1.39  4.987    1.7  1.00  5.082   -0.09  
 22.00 5426.237  0.021 -3.006   34.4  1.39  4.753    7.4  1.00  5.043   -0.29  
 22.00 5449.152  1.443 -3.222   14.9  1.39  6.156    3.0  1.00  6.253   -0.10  
 22.00 5453.643  1.443 -1.610   17.6  1.39  4.630    5.5  1.00  4.918   -0.29  
 22.00 5471.197  1.443 -1.400   26.5  1.39  4.647    8.3  1.00  4.901   -0.25  
 22.00 5490.150  1.460 -0.933   49.0  1.39  4.630   21.7  1.00  4.952   -0.32  
 22.00 5503.897  2.578  0.020   23.4  1.39  4.453   13.8  1.00  4.841   -0.39  
 22.00 5648.567  2.495 -0.260   23.6  1.39  4.634   10.2  1.00  4.877   -0.24  
 22.00 5716.457  2.297 -0.700   14.5  1.39  4.582    6.8  1.00  4.926   -0.34  
 22.00 5739.464  2.249 -0.600   18.9  1.39  4.565    8.4  1.00  4.880   -0.31  
 22.00 5866.452  1.067 -0.840   89.4  1.39  4.791   48.6  1.00  5.027   -0.24  
 22.00 5880.273  1.053 -2.045   25.4  1.39  4.783    6.8  1.00  5.040   -0.26  
 22.00 5903.317  1.067 -2.145   20.8  1.39  4.786    5.3  1.00  5.037   -0.25  
 22.00 5922.110  1.046 -1.466   52.7  1.39  4.703   20.5  1.00  5.013   -0.31  
 22.00 5937.811  1.067 -1.890   24.9  1.39  4.629    8.1  1.00  4.979   -0.35  
 22.00 5965.828  1.879 -0.409   56.9  1.39  4.699   27.3  1.00  4.953   -0.25  
 22.00 5978.543  1.873 -0.496   49.2  1.39  4.640   23.0  1.00  4.926   -0.29  
 22.00 6031.677  0.048 -4.166    4.1  1.39  4.811    0.9  1.00  5.240   -0.43  
 22.00 6092.798  1.887 -1.379   10.9  1.39  4.626    4.8  1.00  5.022   -0.40  
 22.00 6098.694  3.062 -0.010    9.2  1.39  4.512    5.8  1.00  4.882   -0.37  
 22.00 6220.500  2.677 -0.140   14.1  1.39  4.412    8.7  1.00  4.826   -0.41  
 22.00 6258.104  1.443 -0.355   81.6  1.39  4.544   51.3  1.00  4.941   -0.40  
 22.00 6312.238  1.460 -1.552   24.7  1.39  4.720    8.1  1.00  5.007   -0.29  
 22.00 6716.707  2.487 -1.393    5.2  1.39  4.946    2.0  1.00  5.191   -0.25  
 22.00 6746.313  1.887 -4.022    2.7  1.39  6.588    0.8  1.00  6.827   -0.24  
 22.00 7248.190  2.236 -2.007    6.4  1.39  5.340    3.3  1.00  5.761   -0.42  
 22.00 7352.164  2.487 -0.904    5.1  1.39  4.415    2.9  1.00  4.839   -0.42  
 22.00 7357.726  1.443 -1.122   47.4  1.39  4.632   23.6  1.00  5.058   -0.43  
 
                                                              average = -0.32  (sig=0.10  eps=0.02)
< 9  8 23.00> .....................................................................................
 23.00 5604.931  1.043 -1.280   17.2  1.39  3.800    3.6  1.00  3.981   -0.18  
 23.00 5657.435  1.064 -1.020   20.6  1.39  3.658    6.5  1.00  4.011   -0.35  
 23.00 5668.361  1.081 -1.030   21.7  1.39  3.716    6.6  1.00  4.044   -0.33  
 23.00 5670.853  1.081 -0.420   52.4  1.39  3.711   19.7  1.00  3.990   -0.28  
 23.00 6224.529  0.287 -2.010   25.9  1.39  3.822    6.4  1.00  4.182   -0.36  
 23.00 6266.307  0.275 -2.290   24.6  1.39  4.055    3.3  1.00  4.142   -0.09 x
 23.00 6326.840  1.868 -0.810    7.8  1.39  3.849    2.3  1.00  4.079   -0.23  
 23.00 6531.415  1.218 -0.840   19.9  1.39  3.580    6.9  1.00  3.958   -0.38  
 23.00 7338.942  2.138 -0.680    6.9  1.39  3.917    2.6  1.00  4.216   -0.30  
 
                                                              average = -0.30  (sig=0.07  eps=0.02)
<19 18 24.00> .....................................................................................
 24.00 5238.964  2.709 -1.305   26.8  1.39  5.234   16.5  1.00  5.634   -0.40  
 24.00 5247.566  0.961 -1.640  114.5  1.39  5.379   84.2  1.00  5.829   -0.45  
 24.00 5272.007  3.449 -0.422   31.5  1.39  5.287   23.2  1.00  5.658   -0.37  
 24.00 5293.396  3.375 -1.360   11.2  1.39  5.563    4.7  1.00  5.706   -0.14  
 24.00 5296.691  0.983 -1.400  126.5  1.39  5.417   92.4  1.00  5.781   -0.36  
 24.00 5300.744  0.983 -2.120   91.5  1.39  5.345   58.1  1.00  5.721   -0.38  
 24.00 5312.871  3.449 -0.562   20.8  1.39  5.170   19.9  1.00  5.703   -0.53  
 24.00 5344.789  3.449 -1.060   10.7  1.39  5.319    8.7  1.00  5.764   -0.44  
 24.00 5348.312  1.004 -1.290  128.5  1.39  5.357   99.1  1.00  5.818   -0.46  
 24.00 5729.178  3.845 -1.058    2.7  1.39  5.097    2.6  1.00  5.561   -0.46  
 24.00 5787.965  3.322 -0.083   56.3  1.39  5.254   45.5  1.00  5.650   -0.40  
 24.00 5844.593  3.013 -1.760    9.2  1.39  5.429    4.7  1.00  5.732   -0.30  
 24.00 6047.672  3.850 -1.811    3.3  1.39  5.929    2.0  1.00  6.189   -0.26  
 24.00 6630.005  1.030 -3.560   22.8  1.39  5.365    7.0  1.00  5.727   -0.36  
 24.00 6636.317  4.144 -1.715    7.6  1.39  6.522    2.4  1.00  6.422    0.10 x
 24.00 6661.078  4.193 -0.190   11.1  1.39  5.235   12.2  1.00  5.710   -0.47  
 24.00 6669.255  4.175 -0.560    7.0  1.39  5.362    6.0  1.00  5.716   -0.35  
 24.00 7355.935  2.889 -0.285   79.3  1.39  5.265   65.1  1.00  5.708   -0.44  
 24.00 7400.226  2.899 -0.111   95.7  1.39  5.402   81.5  1.00  5.834   -0.43  
 
                                                              average = -0.39  (sig=0.09  eps=0.02)
< 3  3 25.00> .....................................................................................
 25.00 6265.612  4.233 -1.317   11.3  1.39  5.729    4.3  1.00  5.761   -0.03  
 25.00 6391.200  4.268 -1.546    3.3  1.39  5.412    2.3  1.00  5.733   -0.32  
 25.00 6440.971  3.771 -1.420    7.4  1.39  5.101    6.4  1.00  5.599   -0.50  
 
                                                              average = -0.28  (sig=0.24  eps=0.14)
< 8  8 27.00> .....................................................................................
 27.00 5280.629  3.629 -0.030   32.7  1.39  4.568   19.7  1.00  4.918   -0.35  
 27.00 5301.039  1.710 -2.000   55.3  1.39  4.765   20.1  1.00  5.022   -0.26  
 27.00 5342.695  4.021  0.690   43.7  1.39  4.509   31.8  1.00  4.883   -0.37  
 27.00 5349.084  4.149 -0.786    6.9  1.39  5.056    4.3  1.00  5.401   -0.34  
 27.00 5359.192  4.149  0.340   13.2  1.39  4.248   10.1  1.00  4.682   -0.43  
 27.00 5381.768  4.240 -0.032   13.4  1.39  4.727    6.6  1.00  4.931   -0.20  
 27.00 5454.572  4.072 -0.238   19.3  1.39  4.937   13.4  1.00  5.327   -0.39  
 27.00 6477.853  3.774 -0.714    8.7  1.39  4.620    4.2  1.00  4.902   -0.28  
 
                                                              average = -0.33  (sig=0.08  eps=0.03)
<43 42 28.00> .....................................................................................
 28.00 5115.389  3.834 -0.110   77.9  1.39  5.719   80.0  1.00  6.440   -0.72 x
 28.00 5157.976  3.606 -1.590   31.0  1.39  5.928   19.9  1.00  6.290   -0.36  
 28.00 5259.466  3.740 -1.502   19.4  1.39  5.697    8.9  1.00  5.895   -0.20  
 28.00 5347.705  3.796 -2.040    8.4  1.39  5.863    5.2  1.00  6.225   -0.36  
 28.00 5435.855  1.986 -2.590   82.9  1.39  6.099   51.7  1.00  6.436   -0.34  
 28.00 5468.100  3.847 -1.610   15.7  1.39  5.797   13.0  1.00  6.287   -0.49  
 28.00 5475.425  3.833 -2.100   10.0  1.39  6.041    5.3  1.00  6.323   -0.28  
 28.00 5494.876  4.105 -1.160   22.9  1.39  5.844   19.9  1.00  6.319   -0.47  
 28.00 5578.711  1.676 -2.640   93.1  1.39  5.998   55.4  1.00  6.250   -0.25  
 28.00 5587.853  1.935 -2.140   88.1  1.39  5.684   55.6  1.00  6.009   -0.32  
 28.00 5589.357  3.898 -1.140   36.5  1.39  5.897   27.4  1.00  6.302   -0.41  
 28.00 5625.312  4.089 -0.700   48.3  1.39  5.905   38.4  1.00  6.298   -0.39  
 28.00 5682.198  4.105 -0.470   55.9  1.39  5.844   51.7  1.00  6.383   -0.54  
 28.00 5760.828  4.105 -0.800   39.0  1.39  5.830   34.0  1.00  6.305   -0.47  
 28.00 5805.213  4.167 -0.640   48.1  1.39  5.920   43.1  1.00  6.408   -0.49  
 28.00 5846.986  1.676 -3.210   55.1  1.39  5.748   23.7  1.00  6.087   -0.34  
 28.00 5906.494  4.167 -1.875    8.7  1.39  6.097    5.6  1.00  6.422   -0.32  
 28.00 6039.296  4.236 -2.030    3.4  1.39  5.885    2.4  1.00  6.250   -0.37  
 28.00 6108.107  1.676 -2.450   99.6  1.39  5.853   64.2  1.00  6.201   -0.35  
 28.00 6111.066  4.088 -0.870   42.8  1.39  5.940   35.9  1.00  6.363   -0.42  
 28.00 6130.130  4.266 -0.960   24.6  1.39  5.837   22.4  1.00  6.317   -0.48  
 28.00 6175.360  4.089 -0.530   55.6  1.39  5.847   48.4  1.00  6.310   -0.46  
 28.00 6176.807  4.088 -0.530   71.9  1.39  6.182   67.9  1.00  6.750   -0.57  
 28.00 6177.543  4.236 -2.141    3.4  1.39  5.991    2.6  1.00  6.390   -0.40  
 28.00 6186.709  4.105 -0.960   36.4  1.39  5.917   31.1  1.00  6.376   -0.46  
 28.00 6223.981  4.105 -0.990   35.1  1.39  5.918   27.7  1.00  6.326   -0.41  
 28.00 6230.090  4.105 -1.260   26.7  1.39  6.003   19.3  1.00  6.369   -0.37  
 28.00 6378.247  4.153 -0.890   39.5  1.39  5.954   31.7  1.00  6.359   -0.41  
 28.00 6414.581  4.153 -1.220   20.6  1.39  5.853   16.6  1.00  6.278   -0.43  
 28.00 6598.593  4.236 -0.980   29.4  1.39  5.915   26.3  1.00  6.388   -0.47  
 28.00 6635.118  4.419 -0.820   28.8  1.39  5.947   24.9  1.00  6.368   -0.42  
 28.00 6661.319  4.236 -1.570    8.5  1.39  5.827    7.4  1.00  6.281   -0.45  
 28.00 6711.575  1.986 -3.807    2.6  1.39  4.964    1.3  1.00  5.532   -0.57  
 28.00 6767.768  1.826 -2.170  113.9  1.39  5.913   79.1  1.00  6.300   -0.39  
 28.00 6772.313  3.658 -0.980   63.5  1.39  5.914   51.6  1.00  6.361   -0.45  
 28.00 7030.006  3.542 -1.730   33.6  1.39  5.947   21.1  1.00  6.302   -0.35  
 28.00 7034.377  3.543 -2.010   15.7  1.39  5.781   10.8  1.00  6.223   -0.44  
 28.00 7110.892  1.935 -2.980   76.3  1.39  6.102   37.5  1.00  6.349   -0.25  
 28.00 7385.236  2.740 -1.970   68.3  1.39  5.878   44.7  1.00  6.272   -0.39  
 28.00 7525.111  3.635 -0.546   86.1  1.39  5.822   69.9  1.00  6.183   -0.36  
 28.00 7715.583  3.699 -2.228   65.8  1.39  7.187   53.9  1.00  7.621   -0.43  
 28.00 7826.766  3.699 -0.836   19.8  1.39  4.867   12.5  1.00  5.233   -0.37  
 28.00 7953.020  4.538 -2.067    2.7  1.39  6.074    2.8  1.00  6.560   -0.49  
 
                                                              average = -0.40  (sig=0.08  eps=0.01)
< 1  1 29.00> .....................................................................................
 29.00 5218.197  3.817  0.476   65.3  1.39  3.710   52.7  1.00  4.067   -0.36  
 
                                                              average = -0.36  (sig=0.00  eps=0.00)
< 1  1 38.00> .....................................................................................
 38.00 7070.070  1.847 -0.180    3.5  1.39  2.713    1.6  1.00  2.946   -0.23  
 
                                                              average = -0.23  (sig=0.00  eps=0.00)
< 3  3 39.01> .....................................................................................
 39.01 5289.815  1.033 -1.850   18.8  1.39  1.993    4.4  1.00  2.266   -0.27  
 39.01 5402.774  1.839 -0.510   30.3  1.39  1.846   12.2  1.00  2.194   -0.35  
 39.01 6795.414  1.738 -1.190   12.8  1.39  1.844    5.4  1.00  2.307   -0.46  
 
                                                              average = -0.36  (sig=0.10  eps=0.06)
< 1  1 40.00> .....................................................................................
 40.00 7102.954  0.651 -0.840    3.3  1.39  1.925    0.7  1.00  2.260   -0.34  
 
                                                              average = -0.34  (sig=0.00  eps=0.00)
< 1  1 57.01> .....................................................................................
 57.01 6390.477  0.321 -1.450   21.0  1.39  1.063    3.1  1.00  1.219   -0.16  
 
                                                              average = -0.16  (sig=0.00  eps=0.00)
< 4  4 58.01> .....................................................................................
 58.01 5252.662  1.155 -0.866    7.7  1.39  1.729    1.1  1.00  1.860   -0.13  
 58.01 5274.229  1.044 -0.323   29.6  1.39  1.810    7.9  1.00  2.116   -0.31  
 58.01 5330.556  0.869 -0.760   17.9  1.39  1.732    3.4  1.00  1.980   -0.25  
 58.01 6043.373  1.206 -0.772   10.4  1.39  1.798    1.6  1.00  1.942   -0.14  
 
                                                              average = -0.21  (sig=0.08  eps=0.04)
< 2  2 59.01> .....................................................................................
 59.01 5259.728  0.633  0.080   15.5  1.39  0.227    3.1  1.00  0.526   -0.30  
 59.01 5352.398  0.483 -0.653    6.6  1.39  0.356    1.3  1.00  0.716   -0.36  
 
                                                              average = -0.33  (sig=0.04  eps=0.03)
< 5  5 60.01> .....................................................................................
 60.01 5306.460  0.859 -0.730    6.7  1.39  0.921    1.2  1.00  1.203   -0.28  
 60.01 5311.453  0.986 -0.420   17.2  1.39  1.233    2.7  1.00  1.380   -0.15  
 60.01 5319.815  0.550 -0.210   53.9  1.39  1.397   10.6  1.00  1.396    0.00  
 60.01 5356.967  1.264 -0.250   14.3  1.39  1.272    2.8  1.00  1.494   -0.22  
 60.01 5416.374  0.859 -0.930    9.9  1.39  1.304    0.9  1.00  1.269    0.04  
 
                                                              average = -0.12  (sig=0.14  eps=0.06)


==> anc/feabunds.dat <==
#no. ecode  lambda   chi   loggf  gammaLeoA  gammaLeoB
0104 26.00 5247.049 0.087 -4.942   0.0 0.00 115.2 7.17
0106 26.00 5326.140 3.570 -2.153  73.5 7.15  53.0 7.15
0107 26.00 5412.798 4.440 -1.727  37.0 7.08  24.5 7.11
0108 26.00 5491.840 4.190 -2.139  30.6 7.04  18.2 7.07
0110 26.00 5661.348 4.280 -1.790  47.4 7.14  32.8 7.17
0111 26.00 5696.102 4.550 -1.847  26.6 7.10  20.0 7.22
0112 26.00 5701.545 2.560 -2.087   0.0 0.00 111.0 7.07
0113 26.00 5705.466 4.300 -1.433  61.0 7.06  47.6 7.12
0114 26.00 5778.455 2.590 -3.468  72.2 7.10  44.4 7.14
0115 26.00 5784.657 3.340 -2.615  61.3 7.02  39.0 7.04
0116 26.00 5855.091 4.607 -1.478  41.1 7.10  31.2 7.18
0117 26.00 5909.970 3.210 -2.579  88.6 7.34  58.0 7.21
0118 26.00 5956.692 0.859 -4.537   0.0 0.00 101.6 7.23
0119 26.00 6082.708 2.223 -3.555 100.4 7.24  66.6 7.18
0120 26.00 6120.244 0.910 -5.906  64.2 7.14  23.7 7.17
0121 26.00 6136.993 2.198 -2.910   0.0 0.00  93.4 7.01
0122 26.00 6151.617 2.176 -3.296 114.2 7.14  84.0 7.18
0123 26.00 6173.341 2.223 -2.888   0.0 0.00 100.0 7.14
0124 26.00 6180.203 2.730 -2.615 112.2 7.17  81.5 7.11
0125 26.00 6200.314 2.609 -2.360   0.0 0.00 102.4 7.14
0127 26.00 6232.639 3.650 -1.197 119.5 7.12  99.7 7.14
0128 26.00 6240.645 2.220 -3.269 110.7 7.13  78.4 7.10
0133 26.00 6311.500 2.832 -3.141  71.8 7.03  48.4 7.13
0134 26.00 6322.690 2.588 -2.326   0.0 0.00 105.5 7.12
0135 26.00 6353.835 0.915 -6.477  37.6 6.77   9.2 6.98
0136 26.00 6481.869 2.279 -2.933   0.0 0.00  99.1 7.19
0137 26.00 6498.937 0.958 -4.632   0.0 0.00  90.1 7.13
0138 26.00 6518.365 2.830 -2.564 109.6 7.14  83.4 7.18
0139 26.00 6574.225 0.990 -4.980   0.0 0.00  71.5 7.16
0140 26.00 6581.207 1.480 -4.751 101.3 7.35  56.0 7.26
0141 26.00 6593.871 2.433 -2.359   0.0 0.00 115.4 7.12
0142 26.00 6609.110 2.559 -2.616   0.0 0.00  96.4 7.16
0143 26.00 6625.021 1.010 -5.307   0.0 0.00  53.5 7.21
0144 26.00 6667.725 4.580 -2.125  24.5 7.33  12.4 7.23
0145 26.00 6699.162 4.590 -2.081  19.6 7.17  11.0 7.14
0146 26.00 6739.520 1.557 -4.790  76.3 7.03  35.3 7.01
0147 26.00 6750.150 2.424 -2.570   0.0 0.00 106.8 7.15
0148 26.00 6752.705 4.640 -1.186  65.3 7.26  41.0 7.08
0149 26.00 6793.252 4.080 -2.366  31.4 7.09  18.3 7.11
0150 26.00 6804.001 4.650 -1.522  47.4 7.28  30.8 7.22
0151 26.00 6804.275 4.580 -1.776  31.1 7.13  19.4 7.12
0152 26.00 6837.016 4.590 -1.750  29.9 7.08  21.4 7.15
0153 26.00 6854.838 4.590 -1.876  18.6 6.93  13.7 7.04
0154 26.00 6945.203 2.424 -2.456   0.0 0.00 114.5 7.16
0155 26.00 6971.933 3.020 -3.344  57.4 7.18   0.0 0.00
0156 26.00 6978.850 2.484 -2.461   0.0 0.00 106.7 7.08
0158 26.00 7189.151 3.070 -2.658  99.2 7.28  74.7 7.33
0159 26.00 7401.688 4.190 -1.549  65.4 7.02  52.1 7.10
0204 26.01 5234.625 3.221 -2.271  93.9 7.10 101.0 7.15
0205 26.01 5264.812 3.230 -3.108  52.3 7.02  59.9 7.10
0206 26.01 5414.073 3.221 -3.568  32.6 6.99  38.6 7.08
0207 26.01 5525.125 3.267 -4.007  22.3 7.20  26.0 7.26
0208 26.01 6432.680 2.891 -3.579  52.2 7.10  55.8 7.06
0210 26.01 7222.394 3.889 -3.175  32.8 7.43  30.2 7.18
1029 26.00 5197.929 4.301 -1.438  59.9 7.08  44.4 7.10
1030 26.00 5206.801 4.283 -2.396  11.8 6.89   6.7 6.94
1031 26.00 5223.187 3.635 -2.231  62.6 7.09  44.6 7.15
1032 26.00 5242.491 3.634 -0.906   0.0 0.00 103.5 7.13
1033 26.00 5253.023 2.279 -3.819  66.0 6.99  40.1 7.09
1034 26.00 5279.654 3.301 -3.544  22.1 7.16  11.1 7.23
1035 26.00 5285.118 4.434 -1.465  46.2 7.00  34.8 7.08
1036 26.00 5288.528 3.695 -1.525  92.3 7.11  73.8 7.11
1037 26.00 5300.412 4.593 -2.234   8.5 6.94   8.1 7.21
1038 26.00 5301.327 4.386 -2.702   4.8 6.89   3.8 7.09
1039 26.00 5308.707 4.256 -2.361  15.4 6.96  10.4 7.08
1040 26.00 5320.039 3.642 -2.486  54.7 7.18  31.0 7.13
1041 26.00 5321.109 4.434 -1.198  66.0 7.13  52.8 7.17
1042 26.00 5365.396 3.573 -1.202 107.9 6.99  92.8 7.08
1043 26.00 5376.826 4.294 -1.983  28.7 6.98  19.0 7.06
1044 26.00 5379.574 3.695 -1.447  97.4 7.13  79.4 7.14
1045 26.00 5385.579 3.695 -3.008  17.8 6.99   8.5 7.00
1046 26.00 5389.479 4.415 -0.285 103.0 6.99  88.6 7.00
1047 26.00 5395.215 4.446 -1.682  40.2 7.11  26.9 7.13
1048 26.00 5398.277 4.446 -0.483  90.2 6.94  79.9 7.04
1049 26.00 5401.264 4.320 -1.666   0.0 0.00  35.5 7.16
1050 26.00 5406.770 4.371 -1.394  57.4 7.06  44.8 7.13
1051 26.00 5409.133 4.371 -0.934   0.0 0.00  75.7 7.31
1052 26.00 5417.039 4.415 -1.347  54.8 7.02  43.1 7.10
1054 26.00 5436.297 4.386 -1.250  58.5 6.96  45.9 7.02
1055 26.00 5436.587 2.279 -3.264   0.0 0.00  79.7 7.28
1056 26.00 5441.354 4.312 -1.511  59.3 7.14  40.1 7.09
1057 26.00 5443.409 4.103 -2.752   9.6 6.92   0.0 0.00
1058 26.00 5464.278 4.143 -1.545  73.5 7.25  54.1 7.21
1059 26.00 5470.092 4.446 -1.522  42.7 6.99  31.8 7.08
1060 26.00 5473.164 4.191 -1.946  45.0 7.14  27.5 7.12
1061 26.00 5473.900 4.154 -0.634  96.4 6.82  86.5 6.97
1062 26.00 5517.069 4.209 -1.979  39.9 7.10  25.4 7.12
1063 26.00 5522.447 4.209 -1.373  63.7 6.96  51.2 7.05
1064 26.00 5546.500 4.371 -1.018  79.6 7.13  59.5 7.04
1065 26.00 5549.948 3.695 -2.762  38.7 7.21  20.3 7.19
1066 26.00 5552.691 4.956 -1.704  15.4 7.14   9.3 7.13
1067 26.00 5559.638 4.988 -1.614  12.5 6.98   6.7 6.92
1068 26.00 5568.072 4.154 -2.889   9.5 7.05   5.7 7.18
1069 26.00 5568.867 3.635 -2.817  29.6 7.01  17.4 7.09
1070 26.00 5577.031 5.033 -1.446  18.3 7.07  11.4 7.05
1071 26.00 5587.573 4.143 -1.593  56.3 6.94  44.9 7.06
1072 26.00 5595.075 5.064 -1.633  14.1 7.15   6.4 7.00
1073 26.00 5608.974 4.209 -2.287  29.7 7.19  17.8 7.22
1074 26.00 5618.631 4.209 -1.233  72.3 6.98  61.3 7.10
1075 26.00 5619.587 4.386 -1.409  59.0 7.11  39.4 7.04
1076 26.00 5636.696 3.640 -2.495  48.0 7.05  29.1 7.07
1077 26.00 5638.262 4.220 -0.663 106.1 7.12  88.2 7.10
1078 26.00 5650.020 5.099 -0.749  45.5 7.06  37.1 7.12
1079 26.00 5650.704 5.085 -0.672  52.5 7.10  41.3 7.12
1080 26.00 5651.470 4.473 -1.747  35.8 7.11  23.6 7.13
1081 26.00 5652.320 4.260 -1.731  47.7 7.06  36.8 7.17
1082 26.00 5653.889 4.386 -1.334  56.8 6.99  44.8 7.07
1083 26.00 5672.267 4.584 -2.836   3.7 7.13   0.0 0.00
1084 26.00 5679.025 4.652 -0.626  74.6 6.98  63.4 7.03
1085 26.00 5680.241 4.186 -2.306  31.1 7.21  18.1 7.22
1086 26.00 5731.762 4.256 -1.050  84.3 7.09  69.8 7.13
1087 26.00 5732.275 4.991 -1.400  24.8 7.14  18.6 7.21
1088 26.00 5752.023 4.548 -0.846  72.3 7.01  61.4 7.09
1089 26.00 5753.121 4.260 -0.594   0.0 0.00  84.9 7.01
1090 26.00 5760.345 3.642 -2.438  53.9 7.10  35.7 7.15
1091 26.00 5775.080 4.220 -1.059  84.1 7.04  72.3 7.14
1092 26.00 5793.913 4.220 -1.578  58.4 7.05  42.9 7.08
1093 26.00 5814.805 4.283 -1.797  43.9 7.07  30.8 7.13
1094 26.00 5827.875 3.283 -3.165  42.2 7.14  23.6 7.20
1095 26.00 5835.098 4.256 -2.113  30.1 7.07  18.8 7.12
1096 26.00 5837.700 4.294 -2.255  21.7 7.07  13.8 7.13
1097 26.00 5845.266 5.033 -1.673  12.8 7.10   7.7 7.08
1098 26.00 5849.682 3.695 -2.885  26.7 7.07  14.8 7.13
1099 26.00 5852.217 4.548 -1.127   0.0 0.00  50.0 7.14
1100 26.00 5853.149 1.485 -5.089  62.1 7.08  23.5 7.04
1101 26.00 5856.083 4.294 -1.513  58.3 7.08  42.3 7.09
1102 26.00 5858.779 4.220 -2.156  29.3 7.05  19.5 7.14
1103 26.00 5859.578 4.548 -0.489  89.2 6.99  76.5 7.03
1104 26.00 5861.107 4.283 -2.327  20.3 7.08  12.7 7.15
1106 26.00 5881.279 4.607 -1.741  33.6 7.21   0.0 0.00
1107 26.00 5902.485 4.593 -1.783  28.9 7.13  20.2 7.20
1108 26.00 5905.689 4.652 -0.650  81.9 7.13  69.2 7.16
1109 26.00 5916.249 2.453 -2.882 111.1 7.11  85.2 7.16
1110 26.00 5927.786 4.652 -0.987  60.1 7.03  48.2 7.08
1111 26.00 5929.667 4.548 -1.140  60.0 7.05  47.1 7.09
1112 26.00 5934.653 3.929 -1.015 105.1 7.07  85.4 7.04
1113 26.00 5969.559 4.283 -2.732  12.4 7.22   6.6 7.23
1114 26.00 5976.157 4.294 -3.155   4.2 7.15   3.0 7.31
1115 26.00 5984.814 4.733 -0.129  97.1 7.02  79.3 6.93
1116 26.00 5987.066 4.795 -0.307  97.4 7.28  79.1 7.17
1117 26.00 6003.010 3.882 -0.903 114.0 7.08  94.3 7.05
1118 26.00 6027.050 4.076 -1.065  92.5 7.03  76.3 7.06
1119 26.00 6034.033 4.312 -2.335  23.2 7.20  11.3 7.13
1120 26.00 6093.666 4.607 -1.297  49.0 7.06  35.1 7.07
1121 26.00 6094.364 4.652 -1.557  34.0 7.08  24.0 7.13
1122 26.00 6096.662 3.984 -1.758  66.2 7.06  46.7 7.05
1123 26.00 6105.152 4.548 -1.916  24.8 7.11  15.5 7.13
1124 26.00 6127.909 4.143 -1.352  76.7 7.07  60.7 7.10
1125 26.00 6165.361 4.143 -1.434  72.4 7.06  55.1 7.07
1126 26.00 6187.398 2.832 -4.094  23.2 7.09   8.5 7.06
1127 26.00 6187.987 3.943 -1.587  78.8 7.08  60.5 7.09
1128 26.00 6199.507 2.559 -4.283  28.8 7.05  11.8 7.10
1129 26.00 6213.429 2.223 -2.562   0.0 0.00 115.1 7.10
1130 26.00 6220.776 3.882 -2.322  39.0 6.98  25.5 7.06
1131 26.00 6221.670 0.859 -6.441   0.0 0.00  11.3 6.98
1132 26.00 6226.730 3.883 -2.055  59.7 7.10  41.3 7.13
1133 26.00 6229.225 2.845 -2.877  91.3 7.17  66.4 7.21
1134 26.00 6302.494 3.686 -1.163 113.2 7.00   0.0 0.00
1135 26.00 6330.838 4.733 -1.152  50.0 7.08  37.5 7.10
1137 26.00 6367.111 4.795 -2.373   3.7 6.91   2.3 6.95
1138 26.00 6392.538 2.279 -3.939  74.2 7.14  40.4 7.13
1139 26.00 6436.411 4.186 -2.337  28.7 7.16  15.7 7.14
1140 26.00 6472.150 4.371 -3.140   5.3 7.31   0.0 0.00
1142 26.00 6496.469 4.795 -0.483  75.3 6.97  62.0 6.97
1143 26.00 6591.325 4.593 -1.957  27.0 7.24  15.9 7.21
1144 26.00 6608.024 2.279 -3.952  78.1 7.20  40.5 7.13
1145 26.00 6627.540 4.548 -1.452  50.6 7.15  35.4 7.14
1146 26.00 6646.932 2.608 -3.931  54.7 7.21  26.2 7.20
1147 26.00 6667.417 2.453 -4.315  38.3 7.11  15.9 7.13
1148 26.00 6676.863 4.558 -2.699   0.0 0.00   2.6 7.05
1149 26.00 6703.568 2.759 -3.008  92.4 7.15  62.9 7.14
1150 26.00 6710.316 1.485 -4.813  89.8 7.19  45.4 7.13
1151 26.00 6712.441 4.988 -2.071  11.7 7.37   6.0 7.28
1152 26.00 6725.353 4.103 -2.178  40.6 7.12  25.6 7.14
1153 26.00 6726.661 4.607 -1.003  65.8 7.05  51.9 7.07
1154 26.00 6732.070 4.584 -2.111  18.6 7.16  11.4 7.18
1155 26.00 6733.151 4.638 -1.403  46.5 7.13  32.2 7.12
1156 26.00 6745.090 4.580 -2.065  16.9 7.05  10.7 7.10
1157 26.00 6745.955 4.076 -2.632  16.1 6.97   9.6 7.04
1158 26.00 6746.953 2.608 -4.337  30.1 7.17  12.2 7.19
1159 26.00 6783.264 2.559 -4.550  22.9 6.90   7.1 6.95
1161 26.00 6801.864 1.608 -5.779  25.3 7.20   6.7 7.18
1162 26.00 6806.847 2.727 -3.098  91.3 7.16  59.7 7.12
1163 26.00 6810.257 4.607 -0.927  69.7 7.04  56.6 7.07
1165 26.00 6828.590 4.638 -0.790  74.9 7.04  61.2 7.06
1166 26.00 6833.224 4.638 -1.988  22.9 7.21  14.2 7.22
1167 26.00 6839.831 2.559 -3.362  93.0 7.23  57.4 7.15
1168 26.00 6843.648 4.548 -0.764  83.6 7.07  68.6 7.07
1169 26.00 6855.159 4.558 -0.575  95.0 7.09  79.4 7.09
1170 26.00 6857.243 4.076 -2.053  47.4 7.08  29.8 7.08
1171 26.00 6859.477 2.845 -4.644   9.9 7.18   3.6 7.19
1172 26.00 6861.945 2.424 -3.787  74.8 7.14  41.6 7.13
1173 26.00 6862.492 4.558 -1.405  48.4 7.06  35.5 7.09
1174 26.00 6898.289 4.220 -2.108  35.6 7.09  22.8 7.13
1175 26.00 6916.678 4.154 -1.197  89.8 7.09  72.9 7.12
1176 26.00 6960.338 4.593 -1.890  21.0 7.01  11.7 6.97
1177 26.00 6988.523 2.404 -3.442  94.3 7.11  60.1 7.08
1178 26.00 6999.878 4.103 -1.351  83.4 7.05  68.8 7.13
1179 26.00 7000.618 4.143 -2.106  44.5 7.16  27.5 7.15
1180 26.00 7007.963 4.178 -1.830  60.6 7.22  42.3 7.21
1181 26.00 7010.333 4.580 -1.888  35.1 7.31  21.3 7.27
1182 26.00 7022.953 4.191 -1.061  93.6 7.07  80.0 7.15
1183 26.00 7024.059 4.076 -1.934  48.9 6.98  36.5 7.09
1184 26.00 7031.420 4.988 -2.408   5.3 7.32   0.0 0.00
1185 26.00 7038.222 4.217 -1.115  90.5 7.09  70.4 7.05
1186 26.00 7057.950 3.654 -3.420  14.5 7.16   5.4 7.07
1187 26.00 7069.533 2.559 -4.296  34.2 7.12  13.2 7.12
1194 26.00 7132.979 4.076 -1.595  70.9 7.04  55.9 7.11
1198 26.00 7179.993 1.485 -4.772  97.5 7.23  48.6 7.11
1199 26.00 7212.432 4.956 -0.992  49.1 7.14  40.3 7.20
1201 26.00 7219.678 4.076 -1.519  76.3 7.05  59.4 7.08
1202 26.00 7284.838 4.143 -1.578  62.4 6.94  48.3 7.01
1204 26.00 7351.545 4.956 -0.699  61.2 7.05  47.0 7.03
1205 26.00 7396.504 4.988 -1.555  25.1 7.25  19.0 7.31
1206 26.00 7418.320 4.143 -2.857  10.4 7.03   7.4 7.19
1207 26.00 7430.541 2.588 -3.777  63.0 7.11  31.5 7.09
1208 26.00 7440.952 4.913 -0.607  71.8 7.09  58.4 7.08
1209 26.00 7443.018 4.186 -1.655  67.4 7.16  46.9 7.11
1210 26.00 7454.001 4.186 -2.285  36.8 7.22  21.4 7.20
1211 26.00 7461.521 2.559 -3.458  88.4 7.17  53.0 7.12
1212 26.00 7463.412 5.064 -1.636   0.0 0.00   8.2 7.04
1213 26.00 7484.297 5.085 -1.556  16.8 7.13  10.2 7.09
1214 26.00 7491.649 4.301 -0.966  92.4 7.05  75.2 7.05
2002 26.01 5325.553 3.221 -3.210  48.4 7.03  54.7 7.08
2003 26.01 5425.257 3.199 -3.221  48.3 7.01  53.1 7.03
2005 26.01 5991.376 3.153 -3.540  38.3 7.05  43.0 7.06
2006 26.01 6084.111 3.199 -3.791  29.9 7.14  32.4 7.12
2007 26.01 6141.033 3.230 -4.872   5.1 7.21   5.6 7.24
2008 26.01 6149.258 3.889 -2.720  34.0 7.00  42.7 7.04
2010 26.01 6247.557 3.892 -2.336  48.7 6.99  61.0 7.06
2013 26.01 6456.383 3.903 -2.142  59.3 7.05  71.2 7.08
2014 26.01 7479.693 3.892 -3.656   0.0 0.00  15.7 7.23


==> anc/readme.txt <==
================================================================================
Keywords: 
stars: abundances -- stars: binaries: visual ---stars: evolution -- 
stars: individual (gamma Leo A and B) -- stars: late-type

Abstract:

These files constitute the online materials (electronic data tables) 
for the paper "Spectroscopic comparative study of the red giant binary system
gamma Leonis A ad B (Y. Takeda)".
The file "feabunds.dat" presents the equivalent widths and abundances of 
Fe lines used for determinations of atmospheric parameters of both stars.
In the files "ewanalys_A.dat" and "ewanalys_B.dat" are contained the measured 
equivalent widths and the results of the chemical abundances for 19 elements 
for gamma Leo A and B, respectively.



File Summary:
--------------------------------------------------------------------------
FileName        Lrecl  Records    Explanations
--------------------------------------------------------------------------
readme.txt        ...    ...   This file
feabunds.dat       54    233   EWs of Fe I/Fe II lines and corresponding Fe abundances 
ewanalys_A.dat     77    243   EW data and the abundances of gamma Leo A
ewanalys_B.dat     77    244   EW data and the abundances of gamma Leo B
--------------------------------------------------------------------------


Description: "feabunds.dat"
--------------------------------------------------------------------------------
The basic atomic data, the equivalent widths, and the resulting Fe abundances 
(corresponding to the final parameters) are presented here for each of the Fe I 
and Fe II lines, which were used to determine the atmospheric parameters of 
gamma Leo A ad B. The logarithmic Fe abundances [A(Fe)] are expressed in the 
usual normalization of A(H)=12.00. The first line is the header information.
--------------------------------------------------------------------------------

Byte-by-byte Description: "feabunds.dat"
--------------------------------------------------------------------------------
   Bytes Format Units    Label       Explanations
--------------------------------------------------------------------------------
   1-   4  I4    ---    num       line No. (cf. Takeda et al. 2005, PASJ, 57, 27)
   5-  10  F6.2  ---    ecode     element code (26.00 for Fe I, 26.01 for Fe II)
  11-  19  F9.3    A    lambda    line (air) wavelength
  20-  25  F6.3   eV    chi_low   excitation potential of the lower level
  26-  32  F7.3  dex    log_gf    log(gf) value 
  33-  38  F6.1   mA    W_lam     Fe line equivalent widths for gamma Leo A^{*}
  39-  43  F5.2  dex    A(Fe)     line-by-line Fe abundances for gamma Leo A^{*}
  44-  49  F6.1   mA    W_lam     Fe line equivalent widths for gamma Leo B^{*}
  50-  54  F5.2  dex    A(Fe)     line-by-line Fe abundances for gamma Leo B^{*}
--------------------------------------------------------------------------------
^{*} In case that the line was not used in parameter determinations (i.e., 
never measured or eventually discarded), dummy values of 0.0 or 0.00 are given.

Description: "ewanalys_A.dat" and "ewanalys_B.dat"
--------------------------------------------------------------------------------
These files consist of a number of sections corresponding to each of the 
19 element species (Al I, Si I, K I, Ca I, Sc II, Ti I, V I, Cr I, Mn I, 
Co I, Ni I, Cu I, Sr I, Y II, Zr I, La II, Ce II, Pr II, Nd II). 
At the beginning of a section, the information of 
<nline,naver,code> is given, where "nline" is the number of the lines
for the species, "naver" is the number of the lines actually adopted for
computing the averaged abundances after rejection of inadequate data
(naturally, nline >= naver), and "code" is the species code
used in the WIDTH9 program (e.g., 14.00 for Si I, 39.01 for Y II).
The abundance results for each spectral line are given line by line
and contain the following information: code, wavelength (A), lower 
excitation potential (eV), log gf, vt(star), EW(star), A(star),
vt(Sun), EW(Sun), A(Sun), delA(star-Sun). At the end of a section,
the <delA(star-Sun)> (averaged value) and the corresponding sigma
(standard deviation) as well as epsilon (mean error defined 
as sigma/sqrt(naver)) are also given.
--------------------------------------------------------------------------------

Byte-by-byte Description: "ewanalys_A.dat" and "ewanalys_B.dat"
--------------------------------------------------------------------------------
   Bytes Format Units    Label       Explanations
--------------------------------------------------------------------------------
   1-  6  F6.2  ---      code        ex. Al I: 13.00  Sc II: 21.01
   7- 15  F9.3   A       lambda      (air) wavelength
  16- 22  F7.3  eV       chi         lower excitation potential
  23- 29  F7.3  dex      loggf       log(gf) value
  30- 36  F7.1  mA       EW(star)    equivalent width of the star
  37- 42  F6.2  km/s     vt(star)    adopted microturbulence of the star
  43- 49  F7.3  dex      A(star)     abundance of the star
  50- 56  F7.1  mA       EW(Sun)     solar flux equivalent width
  57- 62  F6.2  km/s     vt(Sun)     adopted microturbulence of the Sun
  63- 69  F7.3  dex      A(Sun)      abundance of the Sun
  70- 77  F8.2  dex      delA        differential abundance (star-Sun)
  79- 79   A1   ---      flag        adopt-or-reject flag^{*}
--------------------------------------------------------------------------------
^{*} If this flag is 'X', the abundance for line was rejected (judged by Chauvenet's 
criterion) and not included in deriving the mean abundance. Otherwise (if this flag
is blank), the abundance of this line was adopted. 

